Geoff: The Generic Optimization Framework & Frontend for Particle Accelerator Controls

Geoff is a collection of Python packages that form a framework for automation of particle accelerator controls. With particle accelerator laboratories around the world researching machine learning techniques to improve accelerator performance and uptime, a multitude of approaches and algorithms have emerged. The purpose of Geoff is to harmonize these approaches and to minimize friction when comparing or migrating between them. It provides standardized interfaces for optimization problems, utility functions to speed up development, and a reference GUI application that ties everything together. Geoff is an open-source library developed at CERN and maintained and updated in collaboration between CERN and GSI as part of the EURO-LABS project. This paper gives an overview over Geoff's design, features, and current usage.

==> geoff_sample_code.py <==
import gymnasium as gym
import numpy as np
from cernml import coi
from gymnasium.spaces import Box
from matplotlib import pyplot as plt
from pyjapc import PyJapc


# fmt: off
class AwakeSteering(coi.SingleOptimizable, gym.Env):
    metadata = {
        "render_modes": ["human"],
        "cern.machine": coi.Machine.AWAKE,
        "cern.japc": True,
    }

    CORRECTORS = ["logical.RCIBH.430029/K", ...]
    MONITORS = ["TT43.BPM.430028/Acquisition", ...]

    action_space = Box(-0.1, 0.1, shape=[len(CORRECTORS)])
    observation_space = Box(-1.0, 1.0, [2 * len(MONITORS)])
    optimization_space = Box(-1.0, 1.0, [len(CORRECTORS)])

    def __init__(self, japc=None, render_mode=None):
        self.render_mode = render_mode
        self.japc = japc or PyJapc()
        self.latest_readings = self._recv_bpm_readings()
        self.correctors = self._recv_corrector_values()

    def _recv_bpm_readings(self):
        props = [self.japc.getParam(m) for m in self.MONITORS]
        return np.array(
            [[p["horPos"], p["verPos"]] for p in props]
        ).flatten()

    def _recv_corrector_values(self):
        return np.array([
            self.japc.getParam(c) for c in self.CORRECTORS
        ])

    def _send_corrector_values(self, values):
        self.correctors = values.copy()
        for addr, value in zip(self.CORRECTORS, values):
            self.japc.setParam(addr, value)

    def reset(self, *, seed=None, options=None):
        super().reset(seed=seed, options=options)
        correctors = self.optimization_space.sample()
        self._send_corrector_values(correctors)
        info = {}
        if self.render_mode == "human": self.render()
        return self.correctors.copy(), info

    def get_initial_params(self, *, seed=None, options=None):
        params, _info = self.reset(seed=seed, options=options)
        return params

    def compute_single_objective(self, params):
        self._send_corrector_values(params)
        self.latest_readings = self._recv_bpm_readings()
        if self.render_mode == "human": self.render()
        return np.sqrt(np.mean(self.latest_readings**2))

    def step(self, action):
        correctors = self.correctors + action
        reward = -self.compute_single_objective(correctors)
        obs = self.latest_readings.copy()
        terminated = reward > -0.1
        truncated = False
        info = {}
        return obs, reward, terminated, truncated, info

    param_names = CORRECTORS

    def render(self):
        if self.render_mode != "human":
            return super().render()
        figure = plt.figure("AwakeElectronBeamSteering")
        figure.clear()
        plt.plot(self.latest_readings, "|-")
        plt.xlabel("BPM")
        plt.ylabel("Beam position (mm)")
        figure.show(warn=False)
        figure.canvas.draw_idle()
        return None


coi.register("AwakeSteering-v1", entry_point=AwakeSteering)


if __name__ == "__main__":
    env = coi.make("AwakeSteering-v1", render_mode="human")
    print(env)

